Dynamical modeling validation of parent bodies associated with newly discovered CMN meteor showers

Context: Results from previous searches for new meteor showers in the combined Croatian Meteor Network and SonotaCo meteor databases suggested possible parent bodies for several newly identified showers. Aims: We aim to perform an analysis to validate the connection between the identified showers and candidate parent bodies. Methods: Simulated particles were ejected from candidate parent bodies, a dynamical modeling was performed and the results were compared to the real meteor shower observations. Results: From the 13 analysed cases, three were found to be connected with comets, four with asteroids which are possibly dormant comets, four were inconclusive or negative, and two need more observational data before any conclusions can be drawn.

==> 2016 Segon et al A&A paper/fig5_plot.py <==
import matplotlib.pyplot as plt
import numpy as np

def fix360Wrap(data):
    
    if (max(data) - min(data)) > 180:
        data[data < 180] += 360

    return data

# ACP
acp_data = np.array([[296.1,69.1], [297.7,61.9], [297.8,64.2], [301.0,58.5], [302.1,65.1], [304.6,68.8], [306.5,67.6], [307.1,69.2], [307.2,59.7], [307.4,55.0], [308.5,71.0], [309.0,63.0], [310.3,72.6], [311.1,60.0], [311.2,69.5], [312.2,61.3], [312.4,68.3], [312.9,67.9], [315.5,60.9], [316.2,60.6], [318.2,68.4], [318.7,58.4], [320.0,66.9], [320.4,50.8], [321.1,67.8], [321.3,65.5], [322.3,48.7], [323.9,57.9], [324.5,56.0], [324.7,65.4], [325.1,72.6], [325.7,60.4], [325.8,64.8], [326.4,66.9], [330.1,61.6], [331.3,67.6], [334.3,65.7], [338.8,67.3], [342.0,59.0], [344.0,56.8], [353.9,60.9]])

# 255P-ids
comet_data = np.array([[0.1,52.5], [0.1,52.5], [0.1,52.4], [0.1,52.5], [0.4,52.4], [0.4,52.4], [327.6,56.4], [327.7,56.4], [327.7,56.4], [327.8,56.4], [327.8,56.4], [327.8,56.4], [327.9,56.4], [328.0,56.4], [328.0,56.4], [328.0,56.4], [328.1,56.5], [328.1,56.5], [328.1,56.6], [328.2,56.5], [328.3,56.6], [328.4,56.7], [328.4,56.5], [328.5,56.7], [328.5,56.7], [328.6,56.5], [328.6,56.6], [328.6,56.5], [328.6,56.5], [328.7,56.9], [328.8,57.0], [328.8,57.2], [328.8,57.0], [328.8,56.6], [328.9,57.1], [328.9,57.3], [328.9,56.6], [328.9,57.1], [329.1,57.3], [329.2,57.0], [329.2,57.2], [329.2,56.9], [329.2,57.0], [329.3,57.3], [329.3,57.2], [329.7,57.0], [330.6,56.0], [334.8,57.6], [335.1,57.6], [335.2,57.7], [335.2,57.6], [335.4,57.5], [336.7,56.5], [337.1,56.4], [337.1,56.4], [337.2,56.4], [337.3,56.4], [337.3,56.4], [337.3,56.4], [337.3,56.4], [337.4,56.4], [337.5,56.4], [337.5,56.4], [337.5,56.3], [337.5,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.4], [337.6,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.2], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.9,56.3], [337.9,56.3], [337.9,56.3], [338.3,56.9], [339.6,56.7], [339.7,56.7], [342.2,56.9], [342.4,56.8], [343.8,56.3], [344.3,56.2], [345.1,55.5], [345.2,55.5], [345.3,55.5], [345.4,55.6], [345.4,55.5], [345.7,55.2], [345.7,55.2], [345.7,55.3], [345.8,55.3], [345.9,56.0], [346.0,55.0], [346.0,55.0], [346.5,55.7], [351.5,54.7], [353.9,54.2], [354.1,54.0], [354.2,53.9], [354.2,53.9], [354.2,54.0], [354.2,53.9], [354.3,53.9], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.4,53.9], [354.4,53.8], [354.4,53.8], [354.4,53.8], [354.7,55.3], [357.0,51.6], [359.5,52.8], [359.5,52.8], [359.6,52.8], [359.7,52.8], [359.8,52.7], [359.8,52.7], [359.9,52.6], [359.9,52.6], [360.0,52.6]])

# Plot ACP data
acp_x, acp_y = np.hsplit(acp_data, 2)
acp_handle = plt.scatter(fix360Wrap(acp_x), acp_y, marker='x', c='k')


# Plot 255P data
comet_x, comet_y = np.hsplit(comet_data, 2)
comet_handle = plt.scatter(fix360Wrap(comet_x), comet_y, marker='o', s=35, facecolors='none', edgecolors='k')


# Set proper X axis labels
ax = plt.gca()
labels = ax.get_xticks().tolist()

print labels
labels = map(float, labels)
labels = [l-360 if l > 360 else l for l in labels]

labels = map(str, labels)
labels[0] = ''
labels[-1] = ''

ax.set_xticklabels(labels)

plt.title("Radiant position")
plt.xlabel("RA (deg)")
plt.ylabel("DEC (deg)")

# Set legend
plt.legend((acp_handle, comet_handle),
           ('ACP', '255P'),
           scatterpoints=1,
           loc='lower right',
           ncol=3,
           fontsize=14)

plt.show()



==> fig5_plot.py <==
import matplotlib.pyplot as plt
import numpy as np

def fix360Wrap(data):
    
    if (max(data) - min(data)) > 180:
        data[data < 180] += 360

    return data

# ACP
acp_data = np.array([[296.1,69.1], [297.7,61.9], [297.8,64.2], [301.0,58.5], [302.1,65.1], [304.6,68.8], [306.5,67.6], [307.1,69.2], [307.2,59.7], [307.4,55.0], [308.5,71.0], [309.0,63.0], [310.3,72.6], [311.1,60.0], [311.2,69.5], [312.2,61.3], [312.4,68.3], [312.9,67.9], [315.5,60.9], [316.2,60.6], [318.2,68.4], [318.7,58.4], [320.0,66.9], [320.4,50.8], [321.1,67.8], [321.3,65.5], [322.3,48.7], [323.9,57.9], [324.5,56.0], [324.7,65.4], [325.1,72.6], [325.7,60.4], [325.8,64.8], [326.4,66.9], [330.1,61.6], [331.3,67.6], [334.3,65.7], [338.8,67.3], [342.0,59.0], [344.0,56.8], [353.9,60.9]])

# 255P-ids
comet_data = np.array([[0.1,52.5], [0.1,52.5], [0.1,52.4], [0.1,52.5], [0.4,52.4], [0.4,52.4], [327.6,56.4], [327.7,56.4], [327.7,56.4], [327.8,56.4], [327.8,56.4], [327.8,56.4], [327.9,56.4], [328.0,56.4], [328.0,56.4], [328.0,56.4], [328.1,56.5], [328.1,56.5], [328.1,56.6], [328.2,56.5], [328.3,56.6], [328.4,56.7], [328.4,56.5], [328.5,56.7], [328.5,56.7], [328.6,56.5], [328.6,56.6], [328.6,56.5], [328.6,56.5], [328.7,56.9], [328.8,57.0], [328.8,57.2], [328.8,57.0], [328.8,56.6], [328.9,57.1], [328.9,57.3], [328.9,56.6], [328.9,57.1], [329.1,57.3], [329.2,57.0], [329.2,57.2], [329.2,56.9], [329.2,57.0], [329.3,57.3], [329.3,57.2], [329.7,57.0], [330.6,56.0], [334.8,57.6], [335.1,57.6], [335.2,57.7], [335.2,57.6], [335.4,57.5], [336.7,56.5], [337.1,56.4], [337.1,56.4], [337.2,56.4], [337.3,56.4], [337.3,56.4], [337.3,56.4], [337.3,56.4], [337.4,56.4], [337.5,56.4], [337.5,56.4], [337.5,56.3], [337.5,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.3], [337.6,56.4], [337.6,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.7,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.8,56.2], [337.8,56.3], [337.8,56.3], [337.8,56.3], [337.9,56.3], [337.9,56.3], [337.9,56.3], [338.3,56.9], [339.6,56.7], [339.7,56.7], [342.2,56.9], [342.4,56.8], [343.8,56.3], [344.3,56.2], [345.1,55.5], [345.2,55.5], [345.3,55.5], [345.4,55.6], [345.4,55.5], [345.7,55.2], [345.7,55.2], [345.7,55.3], [345.8,55.3], [345.9,56.0], [346.0,55.0], [346.0,55.0], [346.5,55.7], [351.5,54.7], [353.9,54.2], [354.1,54.0], [354.2,53.9], [354.2,53.9], [354.2,54.0], [354.2,53.9], [354.3,53.9], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.3,53.8], [354.4,53.9], [354.4,53.8], [354.4,53.8], [354.4,53.8], [354.7,55.3], [357.0,51.6], [359.5,52.8], [359.5,52.8], [359.6,52.8], [359.7,52.8], [359.8,52.7], [359.8,52.7], [359.9,52.6], [359.9,52.6], [360.0,52.6]])

# Plot ACP data
acp_x, acp_y = np.hsplit(acp_data, 2)
acp_handle = plt.scatter(fix360Wrap(acp_x), acp_y, marker='x', c='k')


# Plot 255P data
comet_x, comet_y = np.hsplit(comet_data, 2)
comet_handle = plt.scatter(fix360Wrap(comet_x), comet_y, marker='o', s=35, facecolors='none', edgecolors='k')


# Set proper X axis labels
ax = plt.gca()
labels = ax.get_xticks().tolist()

print labels
labels = map(float, labels)
labels = [l-360 if l > 360 else l for l in labels]

labels = map(str, labels)
labels[0] = ''
labels[-1] = ''

ax.set_xticklabels(labels)

plt.title("Radiant position")
plt.xlabel("RA (deg)")
plt.ylabel("DEC (deg)")

# Set legend
plt.legend((acp_handle, comet_handle),
           ('ACP', '255P'),
           scatterpoints=1,
           loc='lower right',
           ncol=3,
           fontsize=14)

plt.show()


